Amplitudes, Supersymmetric Black Hole Scattering at $\mathcal{O}(G^5)$, and Loop Integration

We compute the potential-graviton contribution to the scattering amplitude, the radial action, and the scattering angle of two extremal black holes in N = 8 supergravity at the fifth post-Minkowskian order to next-to-leading order in a large mass expansion (first self-force order). Properties of classical unitarity cuts allow us to focus on the integration-by-parts reduction of planar integrals, while nonplanar integrals at this order are obtained from the planar ones by straightforward manipulations. We present all master integrals and solve their associated differential equations necessary to evaluate the classical scattering amplitudes of massive scalar particles at this order in all gravitational theories, in particular in N = 8 supergravity, and in general relativity. Despite the appearance of higher-weight generalized polylogarithms and elliptic functions in the solution to the differential equation for master integrals, the final supergravity answer is remarkably simple and contains only (harmonic) polylogarithmic functions up to weight 2. The systematic analysis of elliptic integrals discussed here, as well as the particular organization of boundary integrals in N = 8 observables are independent of supersymmetry and may have wider applications, including to aspects of collider physics.

==> anc/amplitude_angle_N8.m <==
(* ::Package:: *)

(* classical amplitude through 1SF order organized in terms of Eikonal Combinations *)

(* replacing iterated integrals KK[i1,i2,...] of the integration kernels defined in the paper 
   in terms of (Poly)Logarithms as functions of x, where \[Sigma] = (1+x^2)/(2x) in a form 
   where they are manifestly real in physical kinematics 0<x<1
 *)

functionReplacement={
	KK[1] -> Log[x], 
	KK[1, 1] -> Log[x]^2/2,
	KK[2, 1] -> -Pi^2/12 + Log[1 + x]^2/2 + PolyLog[2, (1 + x)^(-1)], 
	KK[3, 1] -> -PolyLog[2, 1 - x]
};


(* the values for the 7 classical Eikonal combinations relevant through 1SF order 
   written to higher orders in the dimensional regularization parameter ep=(4-D)/2 
*)


(* the values for the 7 classical Eikonal combinations relevant through 1SF order 
   written to higher orders in the dimensional regularization parameter ep=(4-D)/2 
*)

classicalEkn= {ES[2, 1] -> (2^(-19 + 8*ep)*Pi^(-6 + 4*ep)*Gamma[1/2 - ep]^5*
     Gamma[-1 + 4*ep])/(15*Gamma[5/2 - 5*ep]), 
  ES[2, 2] -> (2^(-18 + 8*ep)*Pi^(-6 + 4*ep)*Gamma[1/2 - ep]^5*
     Gamma[-1 + 4*ep])/(3*Gamma[5/2 - 5*ep]), 
  ES[2, 3] -> (2^(-18 + 8*ep)*Pi^(-6 + 4*ep)*Gamma[1/2 - ep]^5*
     Gamma[-1 + 4*ep])/Gamma[5/2 - 5*ep], 
  ES[2, 4] -> (2^(-19 + 8*ep)*Pi^(-6 + 4*ep)*Gamma[1/2 - 3*ep]*
     Gamma[1/2 - ep]^6*Gamma[4*ep]*Gamma[1/2 + ep]^2)/
    (Gamma[3/2 - 5*ep]*Gamma[1 - 2*ep]^2*Gamma[1 + 2*ep]), 
  ES[2, 5] -> (2^(-18 + 8*ep)*Pi^(-6 + 4*ep)*Gamma[1/2 - 3*ep]*
     Gamma[1/2 - ep]^6*Gamma[4*ep]*Gamma[1/2 + ep]^2)/
    (Gamma[3/2 - 5*ep]*Gamma[1 - 2*ep]^2*Gamma[1 + 2*ep]), 
  ES[2, 6] -> (2^(-18 + 8*ep)*Pi^(-6 + 4*ep)*Gamma[1 - 4*ep]*
     Gamma[1/2 - ep]^6*Gamma[2*ep]*Gamma[4*ep]*Gamma[1/2 + ep])/
    (3*Gamma[3/2 - 5*ep]*Gamma[3/2 - 3*ep]*Gamma[1 - 2*ep]*
     Gamma[1/2 + 3*ep]), 
  ES[2, 7] -> 
   (2^(-20 + 8*ep)*Pi^(-6 + 4*ep)*Gamma[1/2 - ep]^6*
     Gamma[1/2 + ep]*Gamma[-1/2 + 3*ep])/(3*Gamma[2 - 4*ep]*
     Gamma[1 - 2*ep])};


(* values for the amplitude coefficient functions expanded to relevant 
   order in the dimensional regularization parameter D=4-2ep 
 *)
(* we retain the common variable cosPhimy = cosPhi - \[Sigma] , 
   where cosPhi is the BPS angle of N=8 supergravity 
 *)
 
 amplitudeCoefs={f[2, 1] -> (4831838208*cosPhimy^10*G^5*Pi^5*x^8*m[1]^2*m[2]^2*
     (m[1]^4 + m[2]^4))/(-1 + x^2)^8, 
  f[2, 2] -> (-75497472*cosPhimy^5*G^5*Pi^5*
     (40*cosPhimy^4*x^4*(-1 + x^2)^2*(-1 - 4*KK[1] + x^2*(2 - 12*KK[1, 1]) + 
        x^4*(-1 + 4*KK[1] - 6*KK[1, 1]) - 6*KK[1, 1]) + 
      8*cosPhimy^5*x^5*(1 + x^2)*(x^2*(6 - 20*KK[1, 1]) + 
        5*x^4*(-1 + 2*KK[1] - 2*KK[1, 1]) - 5*(1 + 2*KK[1] + 2*KK[1, 1])) + 
      5*(-1 + x^2)^7*((1 + x^2)*KK[1, 1] - (1 + x)^2*KK[2, 1] - 
        (-1 + x)^2*KK[3, 1]) + 5*cosPhimy*x*(-1 + x^2)^5*
       ((-1 + x^2)^2*KK[1] + (-3 + x^2)^2*KK[1, 1] - 5*KK[2, 1] - 
        2*x*KK[2, 1] + 6*x^2*KK[2, 1] - 2*x^3*KK[2, 1] - 5*x^4*KK[2, 1] - 
        5*KK[3, 1] + 2*x*KK[3, 1] + 6*x^2*KK[3, 1] + 2*x^3*KK[3, 1] - 
        5*x^4*KK[3, 1]) + 40*cosPhimy^2*x^2*(-1 + x^2)^4*
       ((-1 + x^4)*KK[1] - 2*(2 - x^2 + x^4)*KK[1, 1] - 
        (-1 + x^4)*(KK[2, 1] + KK[3, 1])) + 5*cosPhimy^3*x^3*(-1 + x^2)^2*
       (-3 - 24*KK[1] - 56*KK[1, 1] + 4*KK[2, 1] + 
        x^6*(-3 + 24*KK[1] - 48*KK[1, 1] - 4*KK[2, 1] - 4*KK[3, 1]) + 
        x^4*(3 - 44*KK[1] + 40*KK[1, 1] - 4*KK[2, 1] - 4*KK[3, 1]) + 
        4*KK[3, 1] + x^2*(3 + 44*KK[1] + 32*KK[1, 1] + 4*KK[2, 1] + 
          4*KK[3, 1])))*m[1]^3*m[2]^3*(m[1]^2 + m[2]^2))/(5*(-1 + x^2)^8), 
  f[2, 3] -> (8388608*cosPhimy^5*G^5*Pi^5*
     (cosPhimy^2*ep*x^2*(120*cosPhimy^2*x^2*(-1 + x^2)^4 + 800*(-1 + x^2)^6 + 
        995*cosPhimy*x*(-1 + x^2)^4*(1 + x^2) + 24*cosPhimy^3*x^3*
         (5 - x^2 - x^4 + 5*x^6)) + 5*cosPhimy*ep*x*(1 - x^2)*
       (199*(-1 + x^2)^6 + 96*cosPhimy^3*x^3*(-1 + x^2)^2*(1 + x^2) + 
        488*cosPhimy*x*(-1 + x^2)^4*(1 + x^2) + 48*cosPhimy^4*x^4*
         (1 + x^2)^2 + 4*cosPhimy^2*x^2*(-1 + x^2)^2*(88 + 119*x^2 + 88*x^4))*
       KK[1] - 60*cosPhimy*x*(1 - x^2)^3*((-1 + x^2)^2 + cosPhimy*(x + x^3))*
       ((-1 + x^2)^2*KK[1] + cosPhimy*x*(1 + x^2*(-1 + KK[1]) + KK[1])) + 
      15*ep*(16*cosPhimy^5*x^5*(1 + x^2)^3 + 3*(-1 + x^2)^7*(-5 + 3*x^2) + 
        48*cosPhimy^4*x^4*(-1 + x^4)^2 + 16*cosPhimy^2*x^2*(-1 + x^2)^4*
         (8 + 9*x^2 + 5*x^4) + cosPhimy*x*(-1 + x^2)^5*(-71 + 18*x^2 + 
          41*x^4) + 8*cosPhimy^3*x^3*(-1 + x^2)^2*(13 + 12*x^2 + 9*x^4 + 
          10*x^6))*KK[1, 1] - 15*ep*(1 - x^2)^3*(3 + 3*(2 + 5*cosPhimy)*x + 
        3*(-3 + 2*cosPhimy + 8*cosPhimy^2)*x^2 + 
        4*(-6 - 12*cosPhimy + 4*cosPhimy^2 + 3*cosPhimy^3)*x^3 + 
        2*(3 - 3*cosPhimy - 12*cosPhimy^2 + 8*cosPhimy^3)*x^4 + 
        (36 + 66*cosPhimy - 32*cosPhimy^2 + 24*cosPhimy^3)*x^5 + 
        2*(3 - 3*cosPhimy - 12*cosPhimy^2 + 8*cosPhimy^3)*x^6 + 
        4*(-6 - 12*cosPhimy + 4*cosPhimy^2 + 3*cosPhimy^3)*x^7 + 
        3*(-3 + 2*cosPhimy + 8*cosPhimy^2)*x^8 + 3*(2 + 5*cosPhimy)*x^9 + 
        3*x^10)*KK[2, 1] - 15*ep*(1 - x^2)^3*(3 + 3*(-2 + 5*cosPhimy)*x + 
        3*(-3 - 2*cosPhimy + 8*cosPhimy^2)*x^2 + 
        4*(6 - 12*cosPhimy - 4*cosPhimy^2 + 3*cosPhimy^3)*x^3 + 
        (6 + 6*cosPhimy - 24*cosPhimy^2 - 16*cosPhimy^3)*x^4 + 
        (-36 + 66*cosPhimy + 32*cosPhimy^2 + 24*cosPhimy^3)*x^5 + 
        (6 + 6*cosPhimy - 24*cosPhimy^2 - 16*cosPhimy^3)*x^6 + 
        4*(6 - 12*cosPhimy - 4*cosPhimy^2 + 3*cosPhimy^3)*x^7 + 
        3*(-3 - 2*cosPhimy + 8*cosPhimy^2)*x^8 + 3*(-2 + 5*cosPhimy)*x^9 + 
        3*x^10)*KK[3, 1])*m[1]^3*m[2]^3*(m[1]^2 + m[2]^2))/
    (5*ep*(-1 + x^2)^8), 
    f[2, 4] -> (-33554432*cosPhimy^6*G^5*Pi^5*x*
     ((-1 + x^2)^2 + cosPhimy*(x + x^3))^2*m[1]^3*m[2]^3*(m[1]^2 + m[2]^2))/
    (5*(-1 + x)^4*(1 + x)^6), 
    f[2, 5] -> 
   (16777216*cosPhimy^6*G^5*Pi^5*x*((-1 + x^2)^2 + cosPhimy*(x + x^3))^2*
     m[1]^3*m[2]^3*(m[1]^2 + m[2]^2))/(5*(-1 + x)^4*(1 + x)^6), 
  f[2, 6] -> (-100663296*cosPhimy^5*ep*G^5*Pi^5*((-1 + x^2)^2 + 
      cosPhimy*(x + x^3))*(KK[2, 1] + 2*x*(KK[2, 1] - KK[3, 1]) + KK[3, 1] + 
      x^2*(-2*KK[1, 1] + KK[2, 1] + KK[3, 1]))*m[1]^3*m[2]^3*
     (m[1]^2 + m[2]^2))/(-1 + x^2)^3, f[2, 7] -> 0};


(* the classical amplitude in momentum space , mq2 = |q|^2  *)
(* mu2 is the renormalization scale squared *)

ampClassicalAbstract[n8,sf01] = mq2 (mq2/mu2)^(-4ep) Sum[f[2,i] ES[2, i],{i,1,7}] ;

ampClassical[n8,sf01] = ampClassicalAbstract[n8,sf01]/.amplitudeCoefs/.classicalEkn/.functionReplacement ;


(* representation of amplitude as organized in paper *)

(* mub2 is the MS-bar renormalization scale 4 Pi e^(-EulerGamma) mu2 *)
mub2Rep={mub2-> 4 \[Pi] Exp[-EulerGamma] mu2};

(*converting \[Sigma] to x*)

sigmatox={Sqrt[m[1]^2+2 \[Sigma] m[1] m[2]+m[2]^2]:>Sqrt[((x m[1]+m[2]) (m[1]+x m[2]))/x],-1+\[Sigma]^2:>((1-x^2)/(2 x))^2,\[Sigma]:>(1+x^2)/(2 x)};

(*converting impact parameter |b| to angular momentum J *)
btoJ={msqb->(J^2 (m[1]^2+2 \[Sigma] m[1] m[2]+m[2]^2))/((-1+\[Sigma]^2) m[1]^2 m[2]^2)};

(*representation of the functions as written in paper *)
FRep={
	F[0]->(2 x)/(1-x^2) Log[x],
	F[1]->(2 x)/(1-x^2) (-Log[x] Log[1+x]-PolyLog[2,1-x]-PolyLog[2,-x]-Zeta[2]/2),
	F[2]->(2 x)/(1-x^2) (-(1/2) Log[x]^2+Log[x] Log[1+x]-PolyLog[2,1-x]+PolyLog[2,-x]+Zeta[2]/2)
};


rrRep={
rr[1]->(8+(cosPhimy^3 \[Sigma] (4-5 \[Sigma]^2))/(5 (-1+\[Sigma]^2)^3)-(2 cosPhimy^2)/(-1+\[Sigma]^2)) ((16 cosPhimy^3)/(-1+\[Sigma]^2)),
rr[2]->32 cosPhimy^2 (1-(cosPhimy^4 \[Sigma]^2)/(-1+\[Sigma]^2)^3-(4 cosPhimy^3 \[Sigma])/(-1+\[Sigma]^2)^2-(8 cosPhimy \[Sigma])/(-1+\[Sigma]^2)-(9 cosPhimy^2 (-1+2 \[Sigma]^2))/(2 (-1+\[Sigma]^2)^2)),
rr[3]->16 cosPhimy (-29 cosPhimy \[Sigma]-(cosPhimy^5 \[Sigma]^3)/(-1+\[Sigma]^2)^3-(6 cosPhimy^4 \[Sigma]^2)/(-1+\[Sigma]^2)^2+(6 cosPhimy^3 \[Sigma] (2-3 \[Sigma]^2))/(-1+\[Sigma]^2)^2+(cosPhimy^2 (8-32 \[Sigma]^2))/(-1+\[Sigma]^2)-10 (-1+\[Sigma]^2)),
rr[4]->32 cosPhimy (-6-(cosPhimy^3 \[Sigma])/(-1+\[Sigma]^2)^2-(2 cosPhimy^2)/(-1+\[Sigma]^2)-(3 cosPhimy \[Sigma])/(-1+\[Sigma]^2)),
rr[5]->64 cosPhimy (3 \[Sigma]+(cosPhimy (8-11 \[Sigma]^2))/(2-2 \[Sigma]^2)+(cosPhimy^3 \[Sigma]^2)/(-1+\[Sigma]^2)^2+(4 cosPhimy^2 \[Sigma])/(-1+\[Sigma]^2))
};


m5[sf0] = G^5 \[Pi] cosPhimy^4 m[1]^2 m[2]^2 (m[1]^4+m[2]^4) mq2 (mq2/mub2)^(-4ep) ((-4 cosPhimy^6)/(5 ep (\[Sigma]^2-1)^4));


m5[sf1,div] = 16 cosPhimy^2(F[0] ((\[Sigma]^2 cosPhimy^2)/(\[Sigma]^2-1)^2+ (4 \[Sigma] cosPhimy)/(\[Sigma]^2-1) + 4) +(\[Sigma] cosPhimy^2)/(\[Sigma]^2-1)^2+(2 cosPhimy)/(\[Sigma]^2-1)) //.FRep;
m5[sf1,fin] = (rr[1] + rr[2] F[0] + rr[3]F[0]^2 + rr[4] F[1] + rr[5] F[2])//.FRep//.rrRep;
m5[sf1] = G^5 \[Pi] cosPhimy^4 m[1]^3 m[2]^3 (m[1]^2+m[2]^2) mq2 (mq2/mub2)^(-4ep) (m5[sf1,div]/ep^2+ m5[sf1,fin]/ep);

m5Paper=m5[sf0]+m5[sf1];


(*
Print["comparison of both amplitude expression:"]
exp1=m5Paper/.mub2Rep/.sigmatox;
exp2=ampClassical[n8,sf01];
diff=exp1-exp2;

diffm2=SeriesCoefficient[diff,{ep,0,-2}];
diffm1=SeriesCoefficient[diff,{ep,0,-1}];

FullSimplify[diffm2,Assumptions->{0<x<1}]

N[FullSimplify[diffm1,Assumptions->{0<x<1}]/.x:>1/3,100]//Quiet//Chop
*)


(* expression for the 5PM scattering angle throught 1SF, organized by mass dependence *)
(* msqb = |b|^2) is the modulus square of the asymptotic impact parameter *)

anglePaper[4,sf0]=G^5/msqb^(5/2) (m[1]^4+m[2]^4)cosPhimy^4 (mu2 msqb \[Pi] Exp[EulerGamma])^(5ep) Sqrt[2 m[1] m[2] \[Sigma] + m[1]^2+m[2]^2]/(\[Sigma]^2-1) ((64 cosPhimy^6)/(5(\[Sigma]^2-1)^4));
anglePaper[4,sf1]=G^5/msqb^(5/2) m[1]^3 m[2]^3 (m[1]^2+m[2]^2)cosPhimy^4 (mu2 msqb \[Pi] Exp[EulerGamma])^(5ep) Sqrt[2 m[1] m[2] \[Sigma] + m[1]^2+m[2]^2]/(m[1]^2 m[2]^2 (\[Sigma]^2-1)) (-16/ep m5[sf1,div] + (184m5[sf1,div] - 16 m5[sf1,fin]));

anglePaper[4,sf01] = anglePaper[4,sf0] + anglePaper[4,sf1];

anglePaper[4,b,div]=1/ep SeriesCoefficient[anglePaper[4,sf01],{ep,0,-1}];
anglePaper[4,b,fin]=SeriesCoefficient[anglePaper[4,sf01],{ep,0,0}];


(* checking the high-energy limit in J-space *)
FullSimplify[Series[anglePaper[4,b,fin]/.btoJ/.sigmatox,x->0,Assumptions->{0<x<1}],Assumptions->{m[1]>0,m[2]>0,J>0,msqb>0,\[Mu]2>0}]
FullSimplify[Series[anglePaper[4,b,div]/.btoJ/.sigmatox,x->0,Assumptions->{0<x<1}],Assumptions->{m[1]>0,m[2]>0,J>0,msqb>0,\[Mu]2>0}]

